A Stochastic Processes Toolkit for Risk Management

In risk management it is desirable to grasp the essential statistical features of a time series representing a risk factor. This tutorial aims to introduce a number of different stochastic processes that can help in grasping the essential features of risk factors describing different asset classes or behaviors. This paper does not aim at being exhaustive, but gives examples and a feeling for practically implementable models allowing for stylised features in the data. The reader may also use these models as building blocks to build more complex models, although for a number of risk management applications the models developed here suffice for the first step in the quantitative analysis. The broad qualitative features addressed here are {fat tails} and {mean reversion}. We give some orientation on the initial choice of a suitable stochastic process and then explain how the process parameters can be estimated based on historical data. Once the process has been calibrated, typically through maximum likelihood estimation, one may simulate the risk factor and build future scenarios for the risky portfolio. On the terminal simulated distribution of the portfolio one may then single out several risk measures, although here we focus on the stochastic processes estimation preceding the simulation of the risk factors Finally, this first survey report focuses on single time series. Correlation or more generally dependence across risk factors, leading to multivariate processes modeling, will be addressed in future work.

==> Chapter1/CodeCh1/GBMbootstrap.m <==
%load 'C:\Research\QS CVO Technical Paper\Report\Chapter1\ftse100monthly1940.mat' 
load '\ftse100monthly1940.mat'
S=ftse100monthly1940data;
ret=log(S(2:end,2)./S(1:end-1,2));
n=length(ret)

m=sum(ret)/n
v=sum((ret-m).^2)/n

Sim=normrnd(m,sqrt(v),10000,n);
m_dist=sum(Sim,2)/n;
m_tmp=repmat(m_dist,1,799);
v_dist=sum((Sim-m_tmp).^2,2)/n;

dt=1/12;
sigma_dist=sqrt(v_dist/dt);
mu_dist=m_dist/dt+0.5*sigma_dist.^2;

[frequ,xout]=hist(mu_dist,100);

% bar(xout(1:end-1),frequ(1:end-1)/10000);
% hold on

% plot(xout(1:end-1),diff(normcdf(xout,m/dt+0.5*v/dt,sqrt(v/n)/dt))');
% % dist for mu plot(xout(1:end-1),diff(normcdf(xout,m/dt+0.5*v/dt,sqrt(v/n)/dt))');
% % Dist for m plot(xout(1:end-1),diff(normcdf(xout,m,sqrt(v/n)))');
% set(findobj(gca,'Type','line','Color',[0 0 1]),...
%     'Color','red',...
%     'LineWidth',2);
% hold off
% ylabel('Frequency');
% xlabel('GBM Parameter mu');

% [frequ1,xout1]=hist((sigma_dist).^2*n/mean(sigma_dist.^2),100);
% 
% bar(xout1(1:end-1),frequ1(1:end-1)/10000);
% hold on
% plot(xout1(1:end-1),diff(chi2cdf(xout1,n)));
% 
% set(findobj(gca,'Type','line','Color',[0 0 1]),...
%     'Color','red',...
%     'LineWidth',2);
% hold off
% ylabel('Frequency');
% xlabel('Normalised Sample Variance');


dt=3;
spot=100;
pct_dist=spot*logninv(0.99,sigma_dist,mu_dist);

[frequ1,xout1]=hist(pct_dist,100);

bar(xout1(1:end-1),frequ1(1:end-1)/10000);
hold on

set(findobj(gca,'Type','line','Color',[0 0 1]),...
    'Color','red',...
    'LineWidth',2);
hold off
ylabel('Frequency');
xlabel('99th Percentile with S0=100 over a three year period');


==> Chapter1/CodeCh1/GBMbootstrapExample.m <==
load 'C:\Research\QS CVO Technical Paper\Report\Chapter1\ftse100monthly1940.mat'
S=ftse100monthly1940data;
ret=log(S(2:end,2)./S(1:end-1,2));
n=length(ret)

m=sum(ret)/n
v=sqrt(sum((ret-m).^2)/n)

SimR=normrnd(m,v,10000,n);

m_dist=sum(SimR,2)/n;
m_tmp=repmat(m_dist,1,799);
v_dist=sum((SimR-m_tmp).^2,2)/n;

dt=1/12;
sigma_dist=sqrt(v_dist/dt);
mu_dist=m_dist/dt+0.5*sigma_dist.^2;

dt=3;
spot=100;
pct_dist=spot*logninv(0.99,sigma_dist,mu_dist);


==> Chapter1/CodeCh1/GBMmeanstdev.m <==
time=(1:1:500)*1/250;
mu=0.3;
sigma=0.15;
spot=100;
mean=spot*exp(mu*time);
stdev=sqrt(exp(2*mu*time)*spot^2.*(exp(sigma^2*time)-1));

Nmean=((mu-0.5*sigma^2)*time);
Nstdev=sigma*sqrt(time);

pct_up=spot*logninv(0.99,Nmean,Nstdev);
pct_down=spot*logninv(0.1,Nmean,Nstdev);

plot([mean;mean+stdev;mean-stdev;pct_up;pct_down]')
legend('Mean','Mean+1 StDev','Mean-1  StDev','99th pct','1st pct','Location','NorthWest')
xlabel('Time in days'); ylabel('Spot Price');



==> Chapter1/CodeCh1/GBMsamplePaths.m <==
mu=0.5;
sigma=0.2;
spot=100;
N_Sim=100;
days=500;

m=log_normal(spot,mu,sigma, N_Sim, days)

plot(m(1:10,:)');
xlabel('Time in days'); ylabel('Spot Price');



==> Chapter1/CodeCh1/LogNormal.m <==
function m=log_normal(spot,mu,sigma, N_Sim, days)

dt=1/250;
mean=(mu-0.5*sigma^2)*dt;

S=spot*ones(N_Sim,days+1);
BM=sigma*sqrt(dt)*normrnd(0,1,N_Sim,days);

% for i=2:days+1
%    S(:,i)=S(:,i-1).*exp(mean+BM(:,i));
% end

S(:,2:end)=spot*exp(cumsum(mean+BM,2));
m=S;

end

==> Chapter1/CodeCh1/ftse100.m <==
load 'C:\Research\CVO Technical Paper\ftse100monthly1940.mat'
offset=693960;
t=ftse100monthly1940data;
[r c]=size(t);
m=log(max(t(:,2)));
plot(log(t(:,2)));
ylabel('log of FTSE 100 Index');
%axis([xmin xmax ymin ymax zmin zmax cmin cmax]);
set(gca,'YLim',[0 m]);
%set(gca,'YTick',0:1:10);

set(gca,'XLim',[1 r]);
set(gca,'XTick',1:75:r);

set(gca,'XTickLabel',datestr(t(1:75:r,1)+offset,'yyyy'));



==> Chapter1/CodeCh1/ftse100QQplot.m <==
load 'C:\Research\CVO Technical Paper\\Report\Chapter1\ftse100monthly1940.mat'
S=ftse100monthly1940data;
ret=log(S(2:end,2)./S(1:end-1,2));
Sret=(ret-mean(ret))/std(ret);
qqplot(Sret);
grid on;
set(gca,'YLim',[-10 10]);
set(gca,'YTick',-10:2:10);

set(gca,'XLim',[-4 4]);
set(gca,'XTick',-4:1:4);

==> Chapter1/CodeCh1/normalLF.m <==
function L=normalLF(x)

%Call with:  x0=[0 1];x=fminsearch(@normalLF,x0)

load 'C:\Research\QSci Technical Paper\Code\ftse100monthly1940.mat'
Spot=ftse100monthly1940data;
Ret=log(Spot(2:end,2)./Spot(1:end-1,2));

n=length(Ret);
mu=x(1);
sigma=x(2);

tmp=n*log(1/sqrt(2*pi)/sigma);
L=-(tmp+sum(-(Ret-mu).^2/2/sigma^2));
    
end

==> Chapter2/CodeCh2/JGBM_simulation_vect.m <==
function M_simul = JGBM_simulation_vect(N_Sim,T,dt,params)
    mu_star=params(1);sigma_=params(2);lambda_=params(3);
    mu_y_=params(4);sigma_y_=params(5);
    M_simul = zeros(N_Sim,T);
    for t=1:T
        jumpnb = poissrnd(lambda_*dt,N_Sim,1);
        jump = normrnd(mu_y_*(jumpnb-lambda_*dt),sqrt(jumpnb)*sigma_y_);
        M_simul(:,t) = mu_star*dt + sigma_*sqrt(dt)*randn(N_Sim,1) + jump;
    end
end
    

==> Chapter2/CodeCh2/ML_NGARCH_paras.m <==
function [x,L]=ML_NGARCH_paras(data)

%Initial Guess
x0=[0 0.001 0.1 0.9 0]; 

options=optimset('MaxFunEvals',1000,'MaxIter',1000,'Display','iter');
[x,L]=fminsearch(@normal_LF_NGARCH,x0,options)

    function L=normal_LF_NGARCH(x)
    S=data;
    Ret=log(S(2:end,2)./S(1:end-1,2));
    n=length(Ret);

    
    mu=x(1);
    omega=x(2);
    alpha=x(3);
    beta=x(4);
    gamma=x(5);
    
    v=var(Ret);
    L=0;
    if (mu>=0)&&(omega>0)&&(alpha>0)&&(beta>0)&&(gamma>0)
        for i=1:n 
        L=L-(-log(v)-(Ret(i)-mu)^2/v);
        v=omega+alpha*v+beta*(Ret(i)-mu-gamma*sqrt(v))^2;
        end
    else
        L=10000;
    end
   
    end

end

==> Chapter2/CodeCh2/NGARCH_calibration.m <==
function [mu omega alpha beta gamma]=NGARCH_calibration(data,params)
    Ret=price2ret(data);
    n=length(Ret); v=var(Ret);
    options=optimset('MaxFunEvals',100000,'MaxIter',100000);
    fminsearch(@LL_NGARCH,params,options);
    function L=LL_NGARCH(x)
        mu=x(1);omega=x(2);alpha=x(3);beta=x(4);gamma=x(5);
        if(mu<0)||(omega<0)||(alpha<0)||(beta<0)||(gamma<0);L=intmax;return;end
        L=0;
        for i=1:n 
            L=L-(-log(v)-(Ret(i)-mu)^2/v);
            v=omega+alpha*v+beta*(Ret(i)-mu-gamma*sqrt(v))^2;
        end
    end
end

==> Chapter2/CodeCh2/ftse100QQplotNGARCH.m <==

load 'C:\Research\QS CVO Technical Paper\Report\Chapter1\ftse100monthly1940.mat'
S=ftse100monthly1940data;
Ret=log(S(2:end,2)./S(1:end-1,2));
SRet=(Ret-mean(Ret))/std(Ret);


x0=[0.01 0.0001 0.8394 0.1489 0.0015];
sim=log_normalNGARCH(100, x, 100, 10000);
Ret_Sim=log(sim(1,2:end)./sim(1,1:end-1))';

SRet_Sim=(Ret_Sim-mean(Ret_Sim))/std(Ret_Sim);

qqplot(SRet,SRet_Sim);

grid on;
set(gca,'YLim',[-8 8]);
set(gca,'YTick',-8:2:8);

set(gca,'XLim',[-8 8]);
set(gca,'XTick',-8:2:8);


==> Chapter2/CodeCh2/ftse100returnDistplot.m <==
load 'C:\Research\QS CVO Technical Paper\Report\Chapter1\ftse100monthly1940.mat'
S=ftse100monthly1940data;
Ret=log(S(2:end,2)./S(1:end-1,2));
n=length(Ret);

SRet=(Ret-mean(Ret))/std(Ret);

N_sim=10000;
x0=[0.01 0.0001 0.8394 0.1489 0.0015];
sim=log_normalNGARCH(100, x, 1, N_sim);
Ret_Sim=log(sim(1,2:end)./sim(1,1:end-1))';

SRet_Sim=(Ret_Sim-mean(Ret_Sim))/std(Ret_Sim);

[frequ,xout]=hist(SRet,100);
[frequ1,xout1]=hist(SRet_Sim,100);

bar(xout(1:end-1),frequ(1:end-1)/n);
hold on

plot(xout1(1:end-1),frequ1(1:end-1)/N_sim);
set(findobj(gca,'Type','line','Color',[0 0 1]),...
 'Color','green',...
 'LineWidth',2);
hold off

hold on

plot(xout(1:end-1),diff(normcdf(xout,mean(SRet),Std(SRet)))');
set(findobj(gca,'Type','line','Color',[0 0 1]),...
 'Color','red',...
 'LineWidth',2);
hold off


legend('Historical','NGARCH Sim','Normal');


ylabel('Frequency');
xlabel('Historical vs Simulated Return Distribution');







==> Chapter2/CodeCh2/ftse100volplot.m <==
load 'C:\Research\QS CVO Technical Paper\Report\Chapter1\ftse100monthly1940.mat'
offset=693960;
S=ftse100monthly1940data;
RetSqrt=(log(S(2:end,2)./S(1:end-1,2))).^2*100;
[r c]=size(RetSqrt);

plot(RetSqrt);
ylabel('Monthly volatily in %');

set(gca,'YLim',[0 4]);


set(gca,'XLim',[1 r]);
set(gca,'XTick',1:75:r);

set(gca,'XTickLabel',datestr(S(1:75:r,1)+offset,'yyyy'));

==> Chapter2/CodeCh2/log_normalNGARCH.m <==
function S=log_normalNGARCH(spot, x, N_Sim, days)

mu=x(1);
omega=x(2);
alpha=x(3);
beta=x(4);
gamma=x(5);

S=spot*ones(N_Sim,days);

v0=omega/(1-alpha-beta);
v=v0*ones(N_Sim,1);

BM=normrnd(0,1,N_Sim,days);


for i=2:days
    sigma=sqrt(v);
    mean=(mu-0.5*sigma.^2);
    S(:,i)=S(:,i-1).*exp(mean+sigma.*BM(:,i));
    v=omega+alpha*v+beta*(sqrt(v).*BM(:,i)-gamma*sqrt(v)).^2;
end

end

==> Chapter4/CodeCh4/NIGdensity.m <==
function Y = NIGdensity(x, alpha, beta, mu, delta)

if alpha     <= 0;      error('ALPHA must be positive.');             end
if delta     <= 0;      error('DELTA must be positive.');             end
if abs(beta) >= alpha;  error('|BETA| must be smaller than ALPHA');   end

p    = (delta * alpha / pi) * exp(delta * sqrt(alpha^2 - beta^2));
xbar = x - mu;
z    = sqrt(delta^2 + xbar .* xbar);
K    = besselk(1, (alpha * z));
Y    = p ./ z .* K .* exp(beta * (x - mu));



==> Chapter4/CodeCh4/VG.m <==


% Dicretized  X~VG(theta,nu,sigma,mu) (Variance Gamma rv)
% 
% Antonio Dalessandro - 05/2007

function Svg = VG(p,N,initial,dt)

    theta = p(1);
    nu    = p(2);
    sigma = p(3);
    mu    = p(4);

    NSample = zeros(N,1);
    Sample = zeros(N,1);
    Svg = zeros(N,1);
    
    NSample(1) = initial;
    
    for i = 2:N
        g = gamrnd(dt/nu,nu);
        
        Sample(i) = log(NSample(i-1)) + mu*dt + theta*g + sigma*sqrt(g)*randn(1);
        NSample(i) = exp(Sample(i));
    end

   Svg = Sample(3:end) - Sample(2:end-1);


==> Chapter4/CodeCh4/VGm.m <==


% Dicretized  X~VG(theta,nu,sigma,mu) (Variance Gamma rv)
% 
% Antonio Dalessandro - 05/2007

function Svg = VGm(p, N, initial, dt, M)

    theta = p(1);
    nu    = p(2);
    sigma = p(3);
    mu    = p(4);

    NSample = zeros(M,N);
    Sample = zeros(M,N);
    Svg = zeros(M,N);
    
    NSample(:,1) = initial;
    
    for i = 2:N
        g = gamrnd(dt/nu,nu);
        
        Sample(:,i) = log(NSample(:,i-1)) + mu*dt + theta*g + sigma*sqrt(g)*randn(M,1);
        NSample(:,i) = exp(Sample(:,i));
    end

   Svg = Sample(:,3:end) - Sample(:,2:end-1);


==> Chapter4/CodeCh4/levelsVG.m <==
function [Svals, Svg] = levelsVG(p,L,M,initial,dt)
    
    theta = p(1);
    nu    = p(2);
    sigma = p(3);
    mu    = p(4);
    
S0    = initial; g = gamrnd(dt/nu,nu,L,M);
Svals = S0*cumprod([ones(1,M); exp(mu*dt + theta*g + sigma*sqrt(g).*randn(L,M))]); 
Svg   = price2ret(Svals);
  


==> Chapter4/CodeCh4/mleVG.m <==
function paramEsts = mleVG(x,T)

M = mean(x);                      % computation of the first 4 moments
V = std(x);
S = skewness(x);
K = kurtosis(x);
                                  % computation of the initial parameters  
sigma  = sqrt(V/T);
nu     = (K/3-1)*T;
theta  = (S*sigma*sqrt(T))/(3*nu);
mu     = (M/T)-theta;
                                  % VG density function
pdf_VG = @(x,theta, nu, sigma, mu) VGdensity(x, theta, nu, sigma, mu,T); 
start  = [theta, nu, sigma, mu];  % initial parameters 
                                     
lb              = [-10 0 0 -10];      % MLE formulation
ub              = [100 100 100 100];
options         = statset('MaxIter',500, 'MaxFunEvals',2000);
[paramEsts,pci] = mle(x, 'pdf',pdf_VG, 'start',start, 'lower',lb, 'upper',ub, 'options',options);



==> Chapter4/CodeCh4/mleVGbootstrap.m <==


function [pHist,paramEsts,KSsucceses] = mleVGbootstrap(nB)

warning off all

h = warndlg({('You will be asked to select an historical data sample in *.mat 
                format (MATLAB Data File)');
             ('Now  press OK and proceed with the time series selection!');
             ('After you just need to be patient: GOOD LUCK!')});
waitfor(h);

[filename, pathname] = uigetfile({'*.mat';'*.*'},'File Selector');
cd(pathname);
S = cell2mat(struct2cell(load (filename, '-mat')));

x     = log(S(2:end)./S(1:end-1));     % computation of log returns;
T     = 1;
pHist = mleVG(x,T);

if nB
    
h = waitbar(0,'Please wait...Bootstrap analysis is in progress...');
j = 1;
while j<nB
try 
     pEsts(j,:) = bootstrp(1, @(y) mleVG(y,T), x); 
     j = j+1;
catch
     j = j+1; 
end
waitbar(j/nB)
end
close(h)
    paramEsts = mean(pEsts);
else
    paramEsts = pHist;
end
                                       % MLE output
theta  = paramEsts(1);
nu     = paramEsts(2);
sigma  = paramEsts(3);
mu     = paramEsts(4);
                                       % kernel comparison
ksdensity(x); hold on
N  = 100;
X  = linspace(min(x),max(x), N);
h1 = VGdensity(X, theta, nu, sigma, mu,T) ;
plot(X,h1,'r');
                                       % QQplots 
Sim = VG(paramEsts,1e5,S(1),1);
figure
qqplot(x,Sim);grid on

% Apply the two-sample Kolmogorov-Smirnov goodness-of-fit hypothesis test.
% H = 0 => Do not reject the null hypothesis at significance level ALPHA.
% H = 1 => Reject the null hypothesis at significance level ALPHA. I.e. the
%          goodness-of-fit is bad.

a = .01 ; % significance level
M = 100 ;  % No of Simulated paths

h = waitbar(0,'Wait,.. I am performing the Two-sample Kolmogorov-Smirnov test...');
Sim = VGm(paramEsts,1e4,S(1),1, M);
H = zeros(M,1);
for i = 1 : M 
    H(i) = kstest2(x, Sim(i,:), a,'smaller');
    waitbar(i/M);
end
close(h)
KSsucceses = M - sum(H);


